The Lie algebra splitg2 with Mathematica using Zorn's matrices

We will obtain in this paper a generic expression of any element in athe Lie algebra of the derivations of the split octonions a over an arbitrary field. For this purpose, we will use the Zorn's matrices. We will also compute the multiplication table of this Lie algebra.

==> src/zorn.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     60259,       1940]*)
(*NotebookOutlinePosition[     61308,       1973]*)
(*  CellTagsIndexPosition[     61264,       1969]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
  "The Lie algebra ",
  StyleBox["split",
    FontSlant->"Italic"],
  Cell[BoxData[
      \(TraditionalForm\`g\_2\)]],
  " with ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " using Zorn's matrices."
}], "Title",
  TextAlignment->Left,
  TextJustification->1],

Cell["Pablo Alberca Bjerregaard", "Author"],

Cell["\<\
Department of Applied Mathematics
Escuela T\[EAcute]cnica Superior de Ingenier\[IAcute]a Industrial
Campus de El Ejido
University of M\[AAcute]laga
M\[AAcute]laga - Spain
E-Mail: pgalberca@uma.es\
\>", "Address"],

Cell[CellGroupData[{

Cell["C\[AAcute]ndido Mart\[IAcute]n Gonz\[AAcute]lez", "Author"],

Cell["\<\
Department of Algebra, Geometry and Topology
Facultad de Ciencias
University of M\[AAcute]laga
Campus de Teatinos 
M\[AAcute]laga - Spain
E-Mail: candido@apncs.cie.uma.es\
\>", "Address"],

Cell["2001.", "Address"],

Cell[TextData[{
  StyleBox["Abstract.",
    FontWeight->"Bold"],
  " ",
  StyleBox["We will obtain in this paper a generic expression of any element \
in ",
    FontSlant->"Italic"],
  Cell[BoxData[
      \(TraditionalForm\`\(\(split\ g\_\(\(2\)\(\ \)\)\)\(,\)\)\)]],
  StyleBox["the Lie algebra of the derivations of the split octonions ",
    FontSlant->"Italic"],
  Cell[BoxData[
      FormBox[
        SubscriptBox[
          StyleBox["O",
            FontWeight->"Bold",
            FontSlant->"Plain"], "s"], TraditionalForm]]],
  StyleBox[" over an arbitrary field",
    FontSlant->"Italic"],
  StyleBox[". For this purpose, we will use the Zorn's matrices. We will also \
compute the multiplication table of this Lie algebra.",
    FontSlant->"Italic"]
}], "Abstract",
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Previous commands", "Subsection",
  FontSize->12],

Cell[TextData[{
  "First of all, we define some commands that will be usefull in what \
follows. The first ones are  ",
  StyleBox["vec",
    FontWeight->"Bold"],
  ", vectorial product, ",
  StyleBox["esc",
    FontWeight->"Bold"],
  ", scalar product and ",
  StyleBox["prod",
    FontWeight->"Bold"],
  ", the Zorn's matrices product:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    RowBox[{\(vec[{x_, y_, z_}, {u_, v_, w_}] = \n\t{y*w - z*v, z*u - x*w, 
          x*v - y*u}\), ";", 
      "\n", \(esc[{x_, y_, z_}, {u_, v_, w_}] = \tx*u + y*v + z*w\), ";", 
      "\n", 
      RowBox[{
        RowBox[{"prod", "[", 
          RowBox[{
            RowBox[{"(", GridBox[{
                  {"\[Alpha]_", "x_"},
                  {"y_", "\[Beta]_"}
                  }], ")"}], ",", 
            RowBox[{"(", GridBox[{
                  {"\[Gamma]_", "z_"},
                  {"t_", "\[Delta]_"}
                  }], ")"}]}], "]"}], ":=", "\n", "\t", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(\[Alpha]*\[Gamma] + esc[x, t]\), \(\[Alpha]*z + \[Delta]*x - 
                  vec[y, t]\)},
              {\(\[Gamma]*y + \[Beta]*t + vec[x, z]\), \(\[Beta]*\[Delta] + 
                  esc[y, z]\)}
              }], "\[NegativeThinSpace]", ")"}]}]}]], "Input",
  CellLabel->"In[1]:=",
  PageWidth->Infinity],

Cell[TextData[{
  "The function ",
  StyleBox["Recon",
    FontWeight->"Bold"],
  " writes the matrix of any derivation as a linear combination of the future \
basis elements",
  " ",
  Cell[BoxData[
      \(TraditionalForm\`x\_j\)]],
  ": "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Recon[m_] := 
      Module[{}, \n\t\[Lambda]\_1 = m[\([1, 3]\)]; \[Lambda]\_2 = 
          m[\([1, 4]\)]; \[Lambda]\_3 = m[\([1, 5]\)]; \n\t\[Lambda]\_4 = 
          m[\([3, 3]\)]; \[Lambda]\_5 = m[\([3, 4]\)]; \[Lambda]\_6 = 
          m[\([3, 5]\)]; \n\t\[Lambda]\_7 = m[\([4, 3]\)]; \[Lambda]\_8 = 
          m[\([4, 4]\)]; \[Lambda]\_9 = m[\([4, 5]\)]; \n\t\[Lambda]\_10 = 
          m[\([5, 3]\)]; \[Lambda]\_11 = m[\([5, 4]\)]; \[Lambda]\_12 = 
          m[\([1, 6]\)]; \n\t\[Lambda]\_13 = m[\([1, 7]\)]; \[Lambda]\_14 = 
          m[\([1, 8]\)]; 
        Sum[\[Lambda]\_i*\((HoldForm[x])\)\_i, {i, 14}]]\)], "Input",
  CellLabel->"In[2]:="],

Cell[TextData[{
  "Next we define the commands ",
  StyleBox["c",
    FontWeight->"Bold"],
  ", Lie product, and ",
  StyleBox["\[Delta]",
    FontWeight->"Bold"],
  " the function Kr\[ODoubleDot]necker delta:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(c[x_, y_] := x . y - y . x;\)\), "\n", 
    \(\[Delta]\_\(i_, j_\) := If[i == j, 1, 0]\)}], "Input",
  CellLabel->"In[3]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic Matrix", "Subsection",
  FontSize->12],

Cell[TextData[{
  "We define now the set ",
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{"{", 
            RowBox[{
              StyleBox["\[Theta]",
                FontFamily->"cmmi10"], 
              StyleBox[",",
                FontFamily->"cmr10"], 
              StyleBox["\[CapitalUpsilon]",
                FontFamily->"cmmi10"], ",", 
              StyleBox["A",
                FontFamily->"cmmi10"], ",", 
              StyleBox["B",
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["C", 
                  StyleBox["1",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["C", 
                  StyleBox["2",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["C", 
                  StyleBox["3",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["D", 
                  StyleBox["1",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["D", 
                  StyleBox["2",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"], ",", 
              StyleBox[
                SubscriptBox["D", 
                  StyleBox["3",
                    FontFamily->"cmr7"]],
                FontFamily->"cmmi10"]}], "}"}],
          FontFamily->"Times New Roman"], TraditionalForm]]],
  StyleBox[" where the last 8 Zorn's matrices constitute a basis of ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        SubscriptBox[
          StyleBox["O",
            FontWeight->"Bold",
            FontSlant->"Plain"], "s"], TraditionalForm]]],
  "."
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[BoxData[
    RowBox[{
      RowBox[{"\[Theta]", "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 0}\)},
              {\({0, 0, 0}\), "0"}
              }], ")"}]}], ";", 
      RowBox[{"\[CapitalUpsilon]", "=", 
        RowBox[{"(", GridBox[{
              {"1", \({0, 0, 0}\)},
              {\({0, 0, 0}\), "1"}
              }], ")"}]}], ";", "\n", 
      RowBox[{"A", "=", 
        RowBox[{"(", GridBox[{
              {"1", \({0, 0, 0}\)},
              {\({0, 0, 0}\), "0"}
              }], ")"}]}], ";", 
      RowBox[{"B", "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 0}\)},
              {\({0, 0, 0}\), "1"}
              }], ")"}]}], ";", "\n", 
      RowBox[{\(C\_1\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({1, 0, 0}\)},
              {\({0, 0, 0}\), "0"}
              }], ")"}]}], ";", 
      RowBox[{\(C\_2\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 1, 0}\)},
              {\({0, 0, 0}\), "0"}
              }], ")"}]}], ";", "\n", 
      RowBox[{\(C\_3\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 1}\)},
              {\({0, 0, 0}\), "0"}
              }], ")"}]}], ";", 
      RowBox[{\(D\_1\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 0}\)},
              {\({1, 0, 0}\), "0"}
              }], ")"}]}], ";", "\n", 
      RowBox[{\(D\_2\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 0}\)},
              {\({0, 1, 0}\), "0"}
              }], ")"}]}], ";", 
      RowBox[{\(D\_3\), "=", 
        RowBox[{"(", GridBox[{
              {"0", \({0, 0, 0}\)},
              {\({0, 0, 1}\), "0"}
              }], ")"}]}], ";"}]], "Input",
  CellLabel->"In[4]:="],

Cell[TextData[{
  "If ",
  Cell[BoxData[
      FormBox[
        RowBox[{"d", ":", 
          FormBox[
            RowBox[{
              SubscriptBox[
                StyleBox["O",
                  FontWeight->"Bold",
                  FontSlant->"Plain"], "s"], "\[LongRightArrow]", 
              SubscriptBox[
                StyleBox["O",
                  FontWeight->"Bold",
                  FontSlant->"Plain"], "s"]}],
            "TraditionalForm"]}], TraditionalForm]]],
  " is a derivation, we are going to determine its associtated matrix in the \
previous basis. We write the images of the basis elements as generic Zorn's \
matrices using parameters:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[BoxData[
    RowBox[{
      RowBox[{"dA", "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_1\), \({u\_11, u\_12, u\_13}\)},
              {\({v\_11, v\_12, v\_13}\), \(b\_1\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", 
      RowBox[{"dB", "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_2\), \({u\_21, u\_22, u\_23}\)},
              {\({v\_21, v\_22, v\_23}\), \(b\_2\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", "\n", 
      RowBox[{\(dC\_1\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_3\), \({u\_31, u\_32, u\_33}\)},
              {\({v\_31, v\_32, v\_33}\), \(b\_3\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", 
      RowBox[{\(dC\_2\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_4\), \({u\_41, u\_42, u\_43}\)},
              {\({v\_41, v\_42, v\_43}\), \(b\_4\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", "\n", 
      RowBox[{\(dC\_3\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_5\), \({u\_51, u\_52, u\_53}\)},
              {\({v\_51, v\_52, v\_53}\), \(b\_5\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", 
      RowBox[{\(dD\_1\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_6\), \({u\_61, u\_62, u\_63}\)},
              {\({v\_61, v\_62, v\_63}\), \(b\_6\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", "\n", 
      RowBox[{\(dD\_2\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_7\), \({u\_71, u\_72, u\_73}\)},
              {\({v\_71, v\_72, v\_73}\), \(b\_7\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";", 
      RowBox[{\(dD\_3\), "=", 
        RowBox[{"(", "\[NegativeThinSpace]", GridBox[{
              {\(a\_8\), \({u\_81, u\_82, u\_83}\)},
              {\({v\_81, v\_82, v\_83}\), \(b\_8\)}
              }], "\[NegativeThinSpace]", ")"}]}], ";"}]], "Input",
  CellLabel->"In[5]:="],

Cell["\<\
We will determine these parameters using the derivation condition and the \
relations between them. Firstly, as \
\>", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
    \(A + B \[Equal] \[CapitalUpsilon]\)], "Input",
  CellLabel->"In[6]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[6]="]
}, Open  ]],

Cell[TextData[{
  "we apply the derivation ",
  Cell[BoxData[
      \(TraditionalForm\`d\)]],
  " to obtain that ",
  Cell[BoxData[
      FormBox[
        StyleBox[\(\(dB = \(-dA\)\)\(\ \)\(,\)\),
          FontFamily->"Times New Roman"], TraditionalForm]]],
  " and then "
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[BoxData[{
    \(\(dA = {{a\_1, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            b\_1}};\)\), "\n", 
    \(\(dB = {{\(-a\_1\), {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, \
{{\(-v\_11\), \(-v\_12\), \(-v\_13\)}, \(-b\_1\)}};\)\), "\n", 
    \(\(dC\_1 = {{a\_3, {u\_31, u\_32, u\_33}}, {{v\_31, v\_32, v\_33}, 
            b\_3}};\)\), "\n", 
    \(\(dC\_2 = {{a\_4, {u\_41, u\_42, u\_43}}, {{v\_41, v\_42, v\_43}, 
            b\_4}};\)\), "\n", 
    \(\(dC\_3 = {{a\_5, {u\_51, u\_52, u\_53}}, {{v\_51, v\_52, v\_53}, 
            b\_5}};\)\), "\n", 
    \(\(dD\_1 = {{a\_6, {u\_61, u\_62, u\_63}}, {{v\_61, v\_62, v\_63}, 
            b\_6}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[7]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "As ",
  Cell[BoxData[
      \(TraditionalForm\`A = A\ A\)],
    FontFamily->"Times New Roman"]
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
    \(A == prod[A, A]\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[8]="]
}, Open  ]],

Cell["we have that", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-dA\) + prod[dA, A] + prod[A, dA]\)], "Input",
  CellLabel->"In[9]:=",
  PageWidth->Infinity],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(a\_1\), \({0, 0, 0}\)},
            {\({0, 0, 0}\), \(-b\_1\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[9]="]
}, Open  ]],

Cell[TextData[{
  "which must be null. We obtain then ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox[
              StyleBox["a",
                FontFamily->"Times New Roman"], 
              StyleBox["1",
                FontFamily->"Times New Roman"]],
            FontFamily->"cmmi10"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          RowBox[{
            StyleBox[
              SubscriptBox[
                StyleBox["b",
                  FontSlant->"Plain"], 
                StyleBox["1",
                  FontFamily->"Times New Roman"]],
              FontFamily->"cmmi10"], 
            StyleBox["=",
              FontFamily->"cmmi10"], 
            StyleBox["0",
              FontFamily->"Times New Roman"]}]}], TraditionalForm]]],
  ", and "
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{a\_3, {u\_31, u\_32, u\_33}}, {{v\_31, v\_32, v\_33}, 
            b\_3}};\)\), "\n", 
    \(\(dC\_2 = {{a\_4, {u\_41, u\_42, u\_43}}, {{v\_41, v\_42, v\_43}, 
            b\_4}};\)\), "\n", 
    \(\(dC\_3 = {{a\_5, {u\_51, u\_52, u\_53}}, {{v\_51, v\_52, v\_53}, 
            b\_5}};\)\), "\n", 
    \(\(dD\_1 = {{a\_6, {u\_61, u\_62, u\_63}}, {{v\_61, v\_62, v\_63}, 
            b\_6}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[10]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["From the identities", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(prod[C\_1, C\_1] \[Equal] \[Theta]\), "\n", 
    \(prod[C\_2, C\_2] \[Equal] \[Theta]\), "\n", 
    \(\(\(prod[C\_3, C\_3] \[Equal] \[Theta]\)\(\n\)
    \)\)}], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[11]="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[12]="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[13]="]
}, Open  ]],

Cell["we conclude that the following matrices must also be null", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(prod[dC\_1, C\_1] + prod[C\_1, dC\_1]\), "\n", 
    \(prod[dC\_2, C\_2] + prod[C\_2, dC\_2]\), "\n", 
    \(prod[dC\_3, C\_3] + prod[C\_3, dC\_3]\)}], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_31\), \({a\_3 + b\_3, 0, 0}\)},
            {\({0, 0, 0}\), \(v\_31\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[14]="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_42\), \({0, a\_4 + b\_4, 0}\)},
            {\({0, 0, 0}\), \(v\_42\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[15]="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_53\), \({0, 0, a\_5 + b\_5}\)},
            {\({0, 0, 0}\), \(v\_53\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[16]="]
}, Open  ]],

Cell[TextData[{
  "and then ",
  Cell[BoxData[
      \(TraditionalForm\`v\_31 = \(v\_42 = \(v\_53 = 0\)\)\)]],
  ", ",
  Cell[BoxData[
      \(TraditionalForm\`b\_3 = \(-a\_3\)\)]],
  ", ",
  Cell[BoxData[
      \(TraditionalForm\`b\_4 = \(-a\_4\)\)]],
  " y ",
  Cell[BoxData[
      \(TraditionalForm\`b\_5 = \(-a\_5\)\)]],
  ", and so we have"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{a\_3, {u\_31, u\_32, u\_33}}, {{0, v\_32, 
              v\_33}, \(-a\_3\)}};\)\), "\n", 
    \(\(dC\_2 = {{a\_4, {u\_41, u\_42, u\_43}}, {{v\_41, 0, 
              v\_43}, \(-a\_4\)}};\)\), "\n", 
    \(\(dC\_3 = {{a\_5, {u\_51, u\_52, u\_53}}, {{v\_51, v\_52, 
              0}, \(-a\_5\)}};\)\), "\n", 
    \(\(dD\_1 = {{a\_6, {u\_61, u\_62, u\_63}}, {{v\_61, v\_62, v\_63}, 
            b\_6}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[17]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["Using the same argument, the identities", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(prod[C\_1, C\_2] + prod[C\_2, C\_1] == \[Theta]\), "\n", 
    \(prod[C\_1, C\_3] + prod[C\_3, C\_1] == \[Theta]\), "\n", 
    \(prod[C\_2, C\_3] + prod[C\_3, C\_2] == \[Theta]\)}], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[18]="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[19]="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[20]="]
}, Open  ]],

Cell["justify that the Zorn's matrices ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(prod[dC\_1, C\_2] + prod[C\_1, dC\_2] + prod[dC\_2, C\_1] + 
      prod[C\_2, dC\_1]\), "\n", 
    \(prod[dC\_1, C\_3] + prod[C\_1, dC\_3] + prod[dC\_3, C\_1] + 
      prod[C\_3, dC\_1]\), "\n", 
    \(prod[dC\_2, C\_3] + prod[C\_2, dC\_3] + prod[dC\_3, C\_2] + 
      prod[C\_3, dC\_2]\)}], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_32 + v\_41\), \({0, 0, 0}\)},
            {\({0, 0, 0}\), \(v\_32 + v\_41\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[21]="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_33 + v\_51\), \({0, 0, 0}\)},
            {\({0, 0, 0}\), \(v\_33 + v\_51\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[22]="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(v\_43 + v\_52\), \({0, 0, 0}\)},
            {\({0, 0, 0}\), \(v\_43 + v\_52\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[23]="]
}, Open  ]],

Cell[TextData[{
  "must be null. We obtain then that ",
  Cell[BoxData[
      FormBox[
        RowBox[{"-", 
          FormBox[
            RowBox[{
              SubscriptBox["v", 
                StyleBox["32",
                  FontFamily->"cmr7"]], "=", 
              SubscriptBox["v", 
                StyleBox["41",
                  FontFamily->"cmr7"]]}],
            "TraditionalForm"]}], TraditionalForm]]],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{"-", 
            SubscriptBox["v", 
              StyleBox["33",
                FontFamily->"cmr7"]]}], "=", 
          SubscriptBox["v", 
            StyleBox["51",
              FontFamily->"cmr7"]]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{"-", 
            StyleBox[
              SubscriptBox["v", 
                StyleBox["43",
                  FontFamily->"cmr7"]],
              FontFamily->"Times New Roman"]}], 
          StyleBox["=",
            FontFamily->"Times New Roman"], 
          StyleBox[
            SubscriptBox["v", 
              StyleBox["52",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"]}], TraditionalForm]]],
  ". We have then"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{a\_3, {u\_31, u\_32, u\_33}}, {{0, v\_32, 
              v\_33}, \(-a\_3\)}};\)\), "\n", 
    \(\(dC\_2 = {{a\_4, {u\_41, u\_42, u\_43}}, {{\(-v\_32\), 0, 
              v\_43}, \(-a\_4\)}};\)\), "\n", 
    \(\(dC\_3 = {{a\_5, {u\_51, u\_52, u\_53}}, {{\(-v\_33\), \(-v\_43\), 
              0}, \(-a\_5\)}};\)\), "\n", 
    \(\(dD\_1 = {{a\_6, {u\_61, u\_62, u\_63}}, {{v\_61, v\_62, v\_63}, 
            b\_6}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[24]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "The identity ",
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            RowBox[{
              SubscriptBox["C", 
                StyleBox["1",
                  FontFamily->"cmr7"]], 
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["C", 
                    StyleBox["2",
                      FontFamily->"cmr7"]], 
                  SubscriptBox["C", 
                    StyleBox["3",
                      FontFamily->"cmr7"]]}], ")"}]}], "=", "A"}],
          FontFamily->"Times New Roman"], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(A == prod[C\_1, prod[C\_2, C\_3]]\)], "Input",
  CellLabel->"In[25]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[25]="]
}, Open  ]],

Cell["implies that the following matrix must vanish", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-dA\) + prod[dC\_1, prod[C\_2, C\_3]] + 
      prod[C\_1, prod[dC\_2, C\_3]] + \n\t\tprod[C\_1, 
        prod[C\_2, dC\_3]]\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(u\_31 + u\_42 + u\_53\), \({v\_43 - u\_11, \(-u\_12\) - v\_33, 
                v\_32 - u\_13}\)},
            {\({\(-a\_3\) - v\_11, \(-a\_4\) - v\_12, \(-a\_5\) - v\_13}\), 
              "0"}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[26]="]
}, Open  ]],

Cell[TextData[{
  "We obtain the relations ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox[
            StyleBox["u",
              FontFamily->"Times New Roman"], 
            StyleBox["53",
              FontFamily->"cmr7"]], "=", 
          RowBox[{
            RowBox[{"-", 
              SubscriptBox["u", 
                StyleBox["31",
                  FontFamily->"cmr7"]]}], "-", 
            SubscriptBox["u", 
              StyleBox["42",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox["v", 
              StyleBox["43",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          SubscriptBox["u", 
            StyleBox["11",
              FontFamily->"cmr7"]]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox["v", 
              StyleBox["33",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          RowBox[{
            StyleBox["-",
              FontFamily->"cmmi10"], 
            SubscriptBox["u", 
              StyleBox["12",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox["v", 
              StyleBox["32",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          SubscriptBox["u", 
            StyleBox["13",
              FontFamily->"cmr7"]]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{
            StyleBox[
              SubscriptBox["a", 
                StyleBox["3",
                  FontFamily->"cmr7"]],
              FontFamily->"Times New Roman"], 
            StyleBox["=",
              FontFamily->"cmmi10"], 
            RowBox[{"-", 
              SubscriptBox["v", 
                StyleBox["11",
                  FontFamily->"cmr7"]]}]}], 
          StyleBox[",",
            FontFamily->"Times New Roman"]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[" ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox["a", 
              StyleBox["4",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          RowBox[{
            StyleBox["-",
              FontFamily->"cmmi10"], 
            SubscriptBox["v", 
              StyleBox["12",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[" and ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          StyleBox[
            SubscriptBox["a", 
              StyleBox["5",
                FontFamily->"cmr7"]],
            FontFamily->"Times New Roman"], 
          StyleBox["=",
            FontFamily->"cmmi10"], 
          RowBox[{"-", 
            SubscriptBox["v", 
              StyleBox["13",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  ". Then we have"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{\(-v\_11\), {u\_31, u\_32, u\_33}}, {{0, 
              u\_13, \(-u\_12\)}, v\_11}};\)\), "\n", 
    \(\(dC\_2 = {{\(-v\_12\), {u\_41, u\_42, u\_43}}, {{\(-u\_13\), 0, 
              u\_11}, v\_12}};\)\), "\n", 
    \(\(dC\_3 = {{\(-v\_13\), {u\_51, 
              u\_52, \(-u\_31\) - u\_42}}, {{u\_12, \(-u\_11\), 0}, 
            v\_13}};\)\), "\n", 
    \(\(dD\_1 = {{a\_6, {u\_61, u\_62, u\_63}}, {{v\_61, v\_62, v\_63}, 
            b\_6}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[27]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "We do not obtain any information from the identity ",
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                SubscriptBox["C", 
                  StyleBox["1",
                    FontFamily->"cmr7"]], 
                SubscriptBox["C", 
                  StyleBox["2",
                    FontFamily->"cmr7"]]}], ")"}], 
            SubscriptBox["C", 
              StyleBox["3",
                FontFamily->"cmr7"]]}],
          FontFamily->"Times New Roman"], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(B == prod[prod[C\_1, C\_2], C\_3]\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[28]="]
}, Open  ]],

Cell["because the matrix", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-dB\) + prod[prod[dC\_1, C\_2], C\_3] + 
      prod[prod[C\_1, dC\_2], C\_3] + 
      prod[prod[C\_1, C\_2], dC\_3]\)], "Input",
  CellLabel->"In[29]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {"0", \({0, 0, 0}\)},
            {\({0, 0, 0}\), "0"}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[29]="]
}, Open  ]],

Cell[TextData[{
  "is directly null. As ",
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            RowBox[{
              SubscriptBox["C", 
                StyleBox["2",
                  FontFamily->"cmr7"]], 
              SubscriptBox["C", 
                StyleBox["3",
                  FontFamily->"cmr7"]]}], "=", 
            SubscriptBox["D", 
              StyleBox["1",
                FontFamily->"cmr7"]]}],
          FontFamily->"Times New Roman"], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(D\_1 == prod[C\_2, C\_3]\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[30]="]
}, Open  ]],

Cell["the matrix", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-dD\_1\) + prod[dC\_2, C\_3] + prod[C\_2, dC\_3]\)], "Input",
  CellLabel->"In[31]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(\(-a\_6\) - u\_11\), \({\(-u\_61\), 
                v\_13 - u\_62, \(-u\_63\) - v\_12}\)},
            {\({\(-u\_31\) - v\_61, \(-u\_41\) - v\_62, \(-u\_51\) - 
                  v\_63}\), \(u\_11 - b\_6\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[31]="]
}, Open  ]],

Cell[TextData[{
  "must be null. Then we have ",
  Cell[BoxData[
      \(TraditionalForm\`\(\(a\_6 = \(-u\_11\)\)\(,\)\)\)]],
  " ",
  Cell[BoxData[
      \(TraditionalForm\`b\_6 = u\_11\)]],
  ", ",
  StyleBox[" ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["61",
              FontFamily->"cmr7"]], "=", "0"}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["u", 
              StyleBox["62",
                FontFamily->"cmr7"]], "=", 
            SubscriptBox["v", 
              StyleBox["13",
                FontFamily->"cmr7"]]}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"cmmi10"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["63",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["v", 
              StyleBox["12",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["61",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["31",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["62",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["41",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  " and",
  StyleBox[" ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["v", 
              StyleBox["63",
                FontFamily->"cmr7"]], "=", 
            RowBox[{"-", 
              SubscriptBox["u", 
                StyleBox["51",
                  FontFamily->"cmr7"]]}]}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"Times New Roman"],
  ". Then we write  "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{\(-v\_11\), {u\_31, u\_32, u\_33}}, {{0, 
              u\_13, \(-u\_12\)}, v\_11}};\)\), "\n", 
    \(\(dC\_2 = {{\(-v\_12\), {u\_41, u\_42, u\_43}}, {{\(-u\_13\), 0, 
              u\_11}, v\_12}};\)\), "\n", 
    \(\(dC\_3 = {{\(-v\_13\), {u\_51, 
              u\_52, \(-u\_31\) - u\_42}}, {{u\_12, \(-u\_11\), 0}, 
            v\_13}};\)\), "\n", 
    \(\(dD\_1 = {{\(-u\_11\), {0, 
              v\_13, \(-v\_12\)}}, {{\(-u\_31\), \(-u\_41\), \(-u\_51\)}, 
            u\_11}};\)\), "\n", 
    \(\(dD\_2 = {{a\_7, {u\_71, u\_72, u\_73}}, {{v\_71, v\_72, v\_73}, 
            b\_7}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[32]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "As ",
  Cell[BoxData[
      FormBox[
        RowBox[{\(D\_2\), "=", 
          RowBox[{
            RowBox[{"-", 
              StyleBox[
                SubscriptBox["C", 
                  StyleBox["1",
                    FontFamily->"cmr7"]],
                FontFamily->"Times New Roman"]}], 
            StyleBox[
              SubscriptBox["C", 
                StyleBox["3",
                  FontFamily->"cmr7"]],
              FontFamily->"Times New Roman"]}]}], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(D\_2 == \(-prod[C\_1, C\_3]\)\)], "Input",
  CellLabel->"In[33]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[33]="]
}, Open  ]],

Cell["then ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(dD\_2 + prod[dC\_1, C\_3] + prod[C\_1, dC\_3]\)], "Input",
  CellLabel->"In[34]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(a\_7 + u\_12\), \({u\_71 + v\_13, u\_72, u\_73 - v\_11}\)},
            {\({u\_32 + v\_71, u\_42 + v\_72, u\_52 + v\_73}\), \(b\_7 - 
                u\_12\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[34]="]
}, Open  ]],

Cell[TextData[{
  "must be zero. Thus we have ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["a", 
            StyleBox["7",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["12",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["b", 
              StyleBox["7",
                FontFamily->"cmr7"]], "=", 
            SubscriptBox["u", 
              StyleBox["12",
                FontFamily->"cmr7"]]}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"cmmi10"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["71",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["v", 
              StyleBox["13",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["u", 
              StyleBox["72",
                FontFamily->"cmr7"]], "=", "0"}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"cmmi10"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["73",
              FontFamily->"cmr7"]], "=", 
          SubscriptBox["v", 
            StyleBox["11",
              FontFamily->"cmr7"]]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["71",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["32",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["v", 
              StyleBox["72",
                FontFamily->"cmr7"]], "=", 
            RowBox[{"-", 
              SubscriptBox["u", 
                StyleBox["42",
                  FontFamily->"cmr7"]]}]}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"cmmi10"],
  StyleBox[" and  ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            SubscriptBox["v", 
              StyleBox["73",
                FontFamily->"cmr7"]], "=", 
            RowBox[{"-", 
              SubscriptBox["u", 
                StyleBox["52",
                  FontFamily->"cmr7"]]}]}],
          FontFamily->"Times New Roman"], TraditionalForm]],
    FontFamily->"cmmi10"],
  ". We have then "
}], "Text"],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{\(-v\_11\), {u\_31, u\_32, u\_33}}, {{0, 
              u\_13, \(-u\_12\)}, v\_11}};\)\), "\n", 
    \(\(dC\_2 = {{\(-v\_12\), {u\_41, u\_42, u\_43}}, {{\(-u\_13\), 0, 
              u\_11}, v\_12}};\)\), "\n", 
    \(\(dC\_3 = {{\(-v\_13\), {u\_51, 
              u\_52, \(-u\_31\) - u\_42}}, {{u\_12, \(-u\_11\), 0}, 
            v\_13}};\)\), "\n", 
    \(\(dD\_1 = {{\(-u\_11\), {0, 
              v\_13, \(-v\_12\)}}, {{\(-u\_31\), \(-u\_41\), \(-u\_51\)}, 
            u\_11}};\)\), "\n", 
    \(\(dD\_2 = {{\(-u\_12\), {\(-v\_13\), 0, 
              v\_11}}, {{\(-u\_32\), \(-u\_42\), \(-u\_52\)}, 
            u\_12}};\)\), "\n", 
    \(\(dD\_3 = {{a\_8, {u\_81, u\_82, u\_83}}, {{v\_81, v\_82, v\_83}, 
            b\_8}};\)\)}], "Input",
  CellLabel->"In[35]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "At last, the relation ",
  Cell[BoxData[
      FormBox[
        StyleBox[
          RowBox[{
            RowBox[{
              SubscriptBox["C", 
                StyleBox["1",
                  FontFamily->"cmr7"]], 
              SubscriptBox["C", 
                StyleBox["2",
                  FontFamily->"cmr7"]]}], "=", 
            SubscriptBox["D", 
              StyleBox["3",
                FontFamily->"cmr7"]]}],
          FontFamily->"Times New Roman"], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(D\_3 == prod[C\_1, C\_2]\)], "Input",
  CellLabel->"In[36]:="],

Cell[BoxData[
    \(TraditionalForm\`True\)], "Output",
  CellLabel->"Out[36]="]
}, Open  ]],

Cell["implies that ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-dD\_3\) + prod[dC\_1, C\_2] + prod[C\_1, dC\_2]\)], "Input",
  CellLabel->"In[37]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(\(-a\_8\) - 
                u\_13\), \({v\_12 - u\_81, \(-u\_82\) - 
                  v\_11, \(-u\_83\)}\)},
            {\({\(-u\_33\) - v\_81, \(-u\_43\) - v\_82, 
                u\_31 + u\_42 - v\_83}\), \(u\_13 - b\_8\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[37]="]
}, Open  ]],

Cell[TextData[{
  "must be zero. Then we obtain ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{
            SubscriptBox["a", 
              StyleBox["8",
                FontFamily->"cmr7"]], "=", \(-u\_13\)}], ",", " ", 
          RowBox[{
            SubscriptBox["b", 
              StyleBox["8",
                FontFamily->"cmr7"]], "=", 
            SubscriptBox["u", 
              StyleBox["13",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[",  ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["81",
              FontFamily->"cmr7"]], "=", 
          SubscriptBox["v", 
            StyleBox["12",
              FontFamily->"cmr7"]]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["82",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["v", 
              StyleBox["11",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["u", 
            StyleBox["83",
              FontFamily->"cmr7"]], "=", "0"}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["81",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["33",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  StyleBox[", ",
    FontFamily->"Times New Roman"],
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["82",
              FontFamily->"cmr7"]], "=", 
          RowBox[{"-", 
            SubscriptBox["u", 
              StyleBox["43",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["v", 
            StyleBox["83",
              FontFamily->"cmr7"]], "=", 
          RowBox[{
            SubscriptBox["u", 
              StyleBox["31",
                FontFamily->"cmr7"]], "+", 
            SubscriptBox["u", 
              StyleBox["42",
                FontFamily->"cmr7"]]}]}], TraditionalForm]],
    FontFamily->"Times New Roman"],
  ". We write then "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(dA = {{0, {u\_11, u\_12, u\_13}}, {{v\_11, v\_12, v\_13}, 
            0}};\)\), "\n", 
    \(\(dB = {{0, {\(-u\_11\), \(-u\_12\), \(-u\_13\)}}, {{\(-v\_11\), \
\(-v\_12\), \(-v\_13\)}, 0}};\)\), "\n", 
    \(\(dC\_1 = {{\(-v\_11\), {u\_31, u\_32, u\_33}}, {{0, 
              u\_13, \(-u\_12\)}, v\_11}};\)\), "\n", 
    \(\(dC\_2 = {{\(-v\_12\), {u\_41, u\_42, u\_43}}, {{\(-u\_13\), 0, 
              u\_11}, v\_12}};\)\), "\n", 
    \(\(dC\_3 = {{\(-v\_13\), {u\_51, 
              u\_52, \(-u\_31\) - u\_42}}, {{u\_12, \(-u\_11\), 0}, 
            v\_13}};\)\), "\n", 
    \(\(dD\_1 = {{\(-u\_11\), {0, 
              v\_13, \(-v\_12\)}}, {{\(-u\_31\), \(-u\_41\), \(-u\_51\)}, 
            u\_11}};\)\), "\n", 
    \(\(dD\_2 = {{\(-u\_12\), {\(-v\_13\), 0, 
              v\_11}}, {{\(-u\_32\), \(-u\_42\), \(-u\_52\)}, 
            u\_12}};\)\), "\n", 
    \(\(dD\_3 = {{\(-u\_13\), {v\_12, \(-v\_11\), 
              0}}, {{\(-u\_33\), \(-u\_43\), u\_31 + u\_42}, 
            u\_13}};\)\)}], "Input",
  CellLabel->"In[38]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["We finally obtain the 14 parameters and we can write", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(DerO\_s = {{0, 0, u\_11, u\_12, u\_13, v\_11, v\_12, v\_13}, {0, 
          0, \(-u\_11\), \(-u\_12\), \(-u\_13\), \(-v\_11\), \(-v\_12\), \(-v\
\_13\)}, \n\t\t{\(-v\_11\), v\_11, u\_31, u\_32, u\_33, 0, 
          u\_13, \(-u\_12\)}, {\(-v\_12\), v\_12, u\_41, u\_42, 
          u\_43, \(-u\_13\), 0, u\_11}, \n\t\t{\(-v\_13\), v\_13, u\_51, 
          u\_52, \(-u\_31\) - u\_42, u\_12, \(-u\_11\), 0}, {\(-u\_11\), 
          u\_11, 0, 
          v\_13, \(-v\_12\), \(-u\_31\), \(-u\_41\), \(-u\_51\)}, \n\t\t{\(-u\
\_12\), u\_12, \(-v\_13\), 0, 
          v\_11, \(-u\_32\), \(-u\_42\), \(-u\_52\)}, {\(-u\_13\), u\_13, 
          v\_12, \(-v\_11\), 0, \(-u\_33\), \(-u\_43\), 
          u\_31 + u\_42}}\)], "Input",
  CellLabel->"In[39]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {"0", 
              "0", \(u\_11\), \(u\_12\), \(u\_13\), \(v\_11\), \(v\_12\), \(v\
\_13\)},
            {"0", 
              "0", \(-u\_11\), \(-u\_12\), \(-u\_13\), \(-v\_11\), \
\(-v\_12\), \(-v\_13\)},
            {\(-v\_11\), \(v\_11\), \(u\_31\), \(u\_32\), \(u\_33\), 
              "0", \(u\_13\), \(-u\_12\)},
            {\(-v\_12\), \(v\_12\), \(u\_41\), \(u\_42\), \(u\_43\), \(-u\_13\
\), "0", \(u\_11\)},
            {\(-v\_13\), \(v\_13\), \(u\_51\), \(u\_52\), \(\(-u\_31\) - 
                u\_42\), \(u\_12\), \(-u\_11\), "0"},
            {\(-u\_11\), \(u\_11\), 
              "0", \(v\_13\), \(-v\_12\), \(-u\_31\), \(-u\_41\), \
\(-u\_51\)},
            {\(-u\_12\), \(u\_12\), \(-v\_13\), 
              "0", \(v\_11\), \(-u\_32\), \(-u\_42\), \(-u\_52\)},
            {\(-u\_13\), \(u\_13\), \(v\_12\), \(-v\_11\), 
              "0", \(-u\_33\), \(-u\_43\), \(u\_31 + u\_42\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[39]="]
}, Open  ]],

Cell["with", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Length[Variables[DerO\_s]]\)], "Input",
  CellLabel->"In[40]:="],

Cell[BoxData[
    \(TraditionalForm\`14\)], "Output",
  CellLabel->"Out[40]="]
}, Open  ]],

Cell["\<\
We define then two new commands in order to prove that any matrix as the \
previous one is a derivation:\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    RowBox[{
      RowBox[{"Coor", "[", 
        RowBox[{"(", GridBox[{
              {"\[Alpha]_", "x_"},
              {"y_", "\[Beta]_"}
              }], ")"}], "]"}], 
      ":=", \({\[Alpha], \[Beta], x[\([1]\)], x[\([2]\)], x[\([3]\)], 
        y[\([1]\)], y[\([2]\)], y[\([3]\)]}\)}]], "Input",
  CellLabel->"In[41]:="],

Cell[BoxData[
    RowBox[{\(Zorn[x_]\), ":=", 
      RowBox[{"(", GridBox[{
            {\(x[\([1]\)]\), \({x[\([3]\)], x[\([4]\)], x[\([5]\)]}\)},
            {\({x[\([6]\)], x[\([7]\)], x[\([8]\)]}\), \(x[\([2]\)]\)}
            }], ")"}]}]], "Input",
  CellLabel->"In[42]:="],

Cell[TextData[{
  "We must now check that ",
  Cell[BoxData[
      \(TraditionalForm\`D(x\ y) = \(D(x)\) y + x\ \(D(y)\)\)]],
  " for all ",
  Cell[BoxData[
      FormBox[
        RowBox[{"x", ",", 
          RowBox[{"y", "\[Element]", 
            SubscriptBox[
              StyleBox["O",
                FontWeight->"Bold",
                FontSlant->"Plain"], "s"]}]}], TraditionalForm]]],
  ". We write  X and Y two generic elements in ",
  Cell[BoxData[
      FormBox[
        SubscriptBox[
          StyleBox["O",
            FontWeight->"Bold",
            FontSlant->"Plain"], "s"], TraditionalForm]]]
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(X = \[Alpha]\_1*A + \[Alpha]\_2*B + Sum[\[Lambda]\_i*C\_i, {i, 3}] + 
        Sum[\[Lambda]\_i*D\_\(i - 3\), {i, 4, 6}]\)], "Input",
  CellLabel->"In[43]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(\[Alpha]\_1\), \({\[Lambda]\_1, \[Lambda]\_2, \
\[Lambda]\_3}\)},
            {\({\[Lambda]\_4, \[Lambda]\_5, \[Lambda]\_6}\), \(\[Alpha]\_2\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[43]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Y = \[Beta]\_1*A + \[Beta]\_2*B + Sum[\[Mu]\_i*C\_i, {i, 3}] + 
        Sum[\[Mu]\_i*D\_\(i - 3\), {i, 4, 6}]\)], "Input",
  CellLabel->"In[44]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {\(\[Beta]\_1\), \({\[Mu]\_1, \[Mu]\_2, \[Mu]\_3}\)},
            {\({\[Mu]\_4, \[Mu]\_5, \[Mu]\_6}\), \(\[Beta]\_2\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[44]="]
}, Open  ]],

Cell["Then, we only have to compute ", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      Zorn[Coor[prod[X, Y]] . DerO\_s] - prod[Zorn[Coor[X] . DerO\_s], Y] - 
        prod[X, Zorn[Coor[Y] . DerO\_s]]]\)], "Input",
  CellLabel->"In[45]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {"0", \({0, 0, 0}\)},
            {\({0, 0, 0}\), "0"}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[45]="]
}, Open  ]],

Cell["to prove our objective.", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(TextForm\`Basis\ of\ \ Der \((O\_s)\)\)], "Subsection",
  FontSize->12],

Cell["It is easy now to compute a basis of the Lie algebra:", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[BoxData[{
    \(var = Variables[DerO\_s]; num = Length[var];\), "\n", 
    \(\(reglas = 
        Table[var[\([j]\)] -> \[Delta]\_\(i, j\), {i, num}, {j, 
            num}];\)\), "\n", 
    \(Do[x\_i = DerO\_s //. reglas[\([i]\)], {i, num}]\)}], "Input",
  CellLabel->"In[46]:=",
  Background->None],

Cell["And then a generic element is as", "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Sum]\+\(i = 1\)\%14 \[Alpha]\_i*x\_i\)], "Input",
  CellLabel->"In[47]:=",
  Background->None],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {"0", 
              "0", \(\[Alpha]\_1\), \(\[Alpha]\_2\), \(\[Alpha]\_3\), \(\
\[Alpha]\_12\), \(\[Alpha]\_13\), \(\[Alpha]\_14\)},
            {"0", 
              "0", \(-\[Alpha]\_1\), \(-\[Alpha]\_2\), \(-\[Alpha]\_3\), \(-\
\[Alpha]\_12\), \(-\[Alpha]\_13\), \(-\[Alpha]\_14\)},
            {\(-\[Alpha]\_12\), \(\[Alpha]\_12\), \(\[Alpha]\_4\), \(\[Alpha]\
\_5\), \(\[Alpha]\_6\), "0", \(\[Alpha]\_3\), \(-\[Alpha]\_2\)},
            {\(-\[Alpha]\_13\), \(\[Alpha]\_13\), \(\[Alpha]\_7\), \(\[Alpha]\
\_8\), \(\[Alpha]\_9\), \(-\[Alpha]\_3\), "0", \(\[Alpha]\_1\)},
            {\(-\[Alpha]\_14\), \(\[Alpha]\_14\), \(\[Alpha]\_10\), \
\(\[Alpha]\_11\), \(\(-\[Alpha]\_4\) - \[Alpha]\_8\), \(\[Alpha]\_2\), \(-\
\[Alpha]\_1\), "0"},
            {\(-\[Alpha]\_1\), \(\[Alpha]\_1\), 
              "0", \(\[Alpha]\_14\), \(-\[Alpha]\_13\), \(-\[Alpha]\_4\), \(-\
\[Alpha]\_7\), \(-\[Alpha]\_10\)},
            {\(-\[Alpha]\_2\), \(\[Alpha]\_2\), \(-\[Alpha]\_14\), 
              "0", \(\[Alpha]\_12\), \(-\[Alpha]\_5\), \(-\[Alpha]\_8\), \(-\
\[Alpha]\_11\)},
            {\(-\[Alpha]\_3\), \(\[Alpha]\_3\), \(\[Alpha]\_13\), \(-\[Alpha]\
\_12\), "0", \(-\[Alpha]\_6\), \(-\[Alpha]\_9\), \(\[Alpha]\_4 + \
\[Alpha]\_8\)}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[47]="]
}, Open  ]],

Cell[TextData[{
  "We can now use ",
  StyleBox["Recon",
    FontWeight->"Bold"],
  " to compute the multiplication table of the Lie algebra"
}], "Text",
  TextAlignment->Left,
  TextJustification->1,
  FontFamily->"Times New Roman"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\(tabla = Array[a, {14, 14}];\)\), "\n", 
    \(\(Do[a[i, j] = Recon[c[x\_i, x\_j]], {i, 14}, {j, 14}];\)\), "\n", 
    \(tabla\)}], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", GridBox[{
            {
              "0", \(\(-2\)\ x\_14\), \(2\ x\_13\), \(x\_1\), \(x\_2\), \
\(x\_3\), "0", "0", "0", "0", 
              "0", \(2\ x\_4 - x\_8\), \(3\ x\_7\), \(3\ x\_10\)},
            {\(2\ x\_14\), "0", \(\(-2\)\ x\_12\), "0", "0", 
              "0", \(x\_1\), \(x\_2\), \(x\_3\), "0", 
              "0", \(3\ x\_5\), \(2\ x\_8 - x\_4\), \(3\ x\_11\)},
            {\(\(-2\)\ x\_13\), \(2\ x\_12\), "0", \(-x\_3\), "0", "0", 
              "0", \(-x\_3\), 
              "0", \(x\_1\), \(x\_2\), \(3\ x\_6\), \(3\ x\_9\), \(\(-x\_4\) \
- x\_8\)},
            {\(-x\_1\), "0", \(x\_3\), "0", \(x\_5\), \(2\ x\_6\), \(-x\_7\), 
              "0", \(x\_9\), \(\(-2\)\ x\_10\), \(-x\_11\), \(x\_12\), 
              "0", \(-x\_14\)},
            {\(-x\_2\), "0", "0", \(-x\_5\), "0", 
              "0", \(x\_4 - x\_8\), \(x\_5\), \(x\_6\), \(-x\_11\), "0", 
              "0", \(x\_12\), "0"},
            {\(-x\_3\), "0", "0", \(\(-2\)\ x\_6\), "0", 
              "0", \(-x\_9\), \(-x\_6\), "0", \(x\_4\), \(x\_5\), "0", 
              "0", \(x\_12\)},
            {"0", \(-x\_1\), "0", \(x\_7\), \(x\_8 - x\_4\), \(x\_9\), 
              "0", \(-x\_7\), "0", "0", \(-x\_10\), \(x\_13\), "0", "0"},
            {"0", \(-x\_2\), \(x\_3\), "0", \(-x\_5\), \(x\_6\), \(x\_7\), 
              "0", \(2\ x\_9\), \(-x\_10\), \(\(-2\)\ x\_11\), 
              "0", \(x\_13\), \(-x\_14\)},
            {"0", \(-x\_3\), "0", \(-x\_9\), \(-x\_6\), "0", 
              "0", \(\(-2\)\ x\_9\), "0", \(x\_7\), \(x\_8\), "0", 
              "0", \(x\_13\)},
            {"0", "0", \(-x\_1\), \(2\ x\_10\), \(x\_11\), \(-x\_4\), 
              "0", \(x\_10\), \(-x\_7\), "0", "0", \(x\_14\), "0", "0"},
            {"0", "0", \(-x\_2\), \(x\_11\), 
              "0", \(-x\_5\), \(x\_10\), \(2\ x\_11\), \(-x\_8\), "0", "0", 
              "0", \(x\_14\), "0"},
            {\(x\_8 - 
                2\ x\_4\), \(\(-3\)\ x\_5\), \(\(-3\)\ x\_6\), \(-x\_12\), 
              "0", "0", \(-x\_13\), "0", "0", \(-x\_14\), "0", 
              "0", \(\(-2\)\ x\_3\), \(2\ x\_2\)},
            {\(\(-3\)\ x\_7\), \(x\_4 - 2\ x\_8\), \(\(-3\)\ x\_9\), 
              "0", \(-x\_12\), "0", "0", \(-x\_13\), "0", 
              "0", \(-x\_14\), \(2\ x\_3\), "0", \(\(-2\)\ x\_1\)},
            {\(\(-3\)\ x\_10\), \(\(-3\)\ x\_11\), \(x\_4 + x\_8\), \(x\_14\),
               "0", \(-x\_12\), "0", \(x\_14\), \(-x\_13\), "0", 
              "0", \(\(-2\)\ x\_2\), \(2\ x\_1\), "0"}
            }], ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[48]=",
  FontSize->10]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "SectionFirst"],

Cell[TextData[{
  "Alberca, P. and Mart\[IAcute]n Gonz\[AAcute]lez, C. ",
  StyleBox["Automorphisms groups of composition algebras and quarks models",
    FontSlant->"Italic"],
  StyleBox[". ",
    FontSlant->"Italic"],
  "Hadronic ",
  "Journal. Florida. 1997."
}], "Reference"],

Cell[TextData[{
  "Alberca, P. ",
  StyleBox["On the Cartan-Jacobson and Chevalley-Schafer theorems. Ph. \
Thesis.",
    FontSlant->"Italic"],
  " 2001."
}], "Reference"],

Cell[TextData[{
  "Alberca, P.,  Mart\[IAcute]n Gonz\[AAcute]lez, C., Elduque Palomo, A. and \
Navarro M\[AAcute]rquez, F.J. ",
  StyleBox["On the Cartan-Jacobson Theorem. ",
    FontSlant->"Italic"],
  "Journal of Algebra. In press. 2002."
}], "Reference"],

Cell[TextData[{
  "Jacobson, N. ",
  StyleBox["Lie algebras",
    FontSlant->"Italic"],
  ". Dover Publications, Inc. 1979."
}], "Reference"],

Cell[TextData[{
  "Kaufman, S. ",
  StyleBox["Mathematica as a tool. An introduction with practical examples",
    FontSlant->"Italic"],
  ". Birk\[ADoubleDot]user. 1994."
}], "Reference"],

Cell[TextData[{
  "Postnikov, M. ",
  StyleBox["Lecons de g\[EAcute]ometrie: groupes et alg\[EGrave]bres de Lie",
    FontSlant->"Italic"],
  ". Mir. 1990."
}], "Reference"],

Cell[TextData[{
  "Wolfram, S. ",
  StyleBox["Mathematica. A system for doing mathematics by computer",
    FontSlant->"Italic"],
  ". Addison-Wesley. 1988."
}], "Reference"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 800}, {0, 555}},
WindowToolbars->{"RulerBar", "EditBar"},
CellGrouping->Manual,
WindowSize->{792, 528},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{
  Inherited, Inherited, "Derivation Lie algebra"}, {
    "Zorn's matrices", Inherited, Inherited}},
PageHeaderLines->{False, False},
PrintingOptions->{"PrintingMargins"->{{2.125, 2.125}, {2.8125, 2.8125}}},
Magnification->1,
StyleDefinitions -> "ArticleClassic.nb"
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 286, 12, 136, "Title"],
Cell[2016, 66, 43, 0, 41, "Author"],
Cell[2062, 68, 222, 7, 106, "Address"],

Cell[CellGroupData[{
Cell[2309, 79, 65, 0, 41, "Author"],
Cell[2377, 81, 197, 7, 106, "Address"],
Cell[2577, 90, 24, 0, 21, "Address"],
Cell[2604, 92, 823, 24, 79, "Abstract"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[3476, 122, 55, 1, 41, "Subsection"],
Cell[3534, 125, 397, 14, 44, "Text"],
Cell[3934, 141, 970, 23, 140, "Input"],
Cell[4907, 166, 300, 12, 28, "Text"],
Cell[5210, 180, 667, 11, 131, "Input"],
Cell[5880, 193, 269, 10, 27, "Text"],
Cell[6152, 205, 147, 3, 52, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6336, 213, 52, 1, 41, "Subsection"],
Cell[6391, 216, 2020, 60, 27, "Text"],
Cell[8414, 278, 1738, 52, 207, "Input"],
Cell[10155, 332, 759, 22, 44, "Text"],
Cell[10917, 356, 2053, 42, 174, "Input"],
Cell[12973, 400, 216, 6, 27, "Text"],

Cell[CellGroupData[{
Cell[13214, 410, 89, 2, 31, "Input"],
Cell[13306, 414, 79, 2, 30, "Output"]
}, Open  ]],
Cell[13400, 419, 365, 13, 27, "Text"],
Cell[13768, 434, 1034, 22, 187, "Input"],
Cell[14805, 458, 205, 8, 27, "Text"],

Cell[CellGroupData[{
Cell[15035, 470, 72, 2, 31, "Input"],
Cell[15110, 474, 79, 2, 30, "Output"]
}, Open  ]],
Cell[15204, 479, 108, 3, 27, "Text"],

Cell[CellGroupData[{
Cell[15337, 486, 115, 3, 31, "Input"],
Cell[15455, 491, 209, 6, 46, "Output"]
}, Open  ]],
Cell[15679, 500, 921, 30, 27, "Text"],
Cell[16603, 532, 1013, 22, 187, "Input"],
Cell[17619, 556, 115, 3, 27, "Text"],

Cell[CellGroupData[{
Cell[17759, 563, 215, 5, 91, "Input"],
Cell[17977, 570, 80, 2, 30, "Output"],
Cell[18060, 574, 80, 2, 30, "Output"],
Cell[18143, 578, 80, 2, 30, "Output"]
}, Open  ]],
Cell[18238, 583, 73, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[18336, 587, 205, 4, 71, "Input"],
Cell[18544, 593, 221, 6, 46, "Output"],
Cell[18768, 601, 221, 6, 46, "Output"],
Cell[18992, 609, 221, 6, 46, "Output"]
}, Open  ]],
Cell[19228, 618, 404, 16, 27, "Text"],
Cell[19635, 636, 1022, 22, 187, "Input"],
Cell[20660, 660, 55, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[20740, 664, 235, 4, 71, "Input"],
Cell[20978, 670, 80, 2, 30, "Output"],
Cell[21061, 674, 80, 2, 30, "Output"],
Cell[21144, 678, 80, 2, 30, "Output"]
}, Open  ]],
Cell[21239, 683, 49, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[21313, 687, 346, 7, 71, "Input"],
Cell[21662, 696, 227, 6, 46, "Output"],
Cell[21892, 704, 227, 6, 46, "Output"],
Cell[22122, 712, 227, 6, 46, "Output"]
}, Open  ]],
Cell[22364, 721, 1387, 47, 27, "Text"],
Cell[23754, 770, 1037, 22, 187, "Input"],
Cell[24794, 794, 607, 19, 27, "Text"],

Cell[CellGroupData[{
Cell[25426, 817, 91, 2, 31, "Input"],
Cell[25520, 821, 80, 2, 30, "Output"]
}, Open  ]],
Cell[25615, 826, 61, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[25701, 830, 183, 4, 51, "Input"],
Cell[25887, 836, 342, 8, 46, "Output"]
}, Open  ]],
Cell[26244, 847, 3846, 129, 27, "Text"],
Cell[30093, 978, 1069, 23, 187, "Input"],
Cell[31165, 1003, 590, 18, 27, "Text"],

Cell[CellGroupData[{
Cell[31780, 1025, 91, 2, 31, "Input"],
Cell[31874, 1029, 80, 2, 30, "Output"]
}, Open  ]],
Cell[31969, 1034, 81, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[32075, 1040, 175, 4, 31, "Input"],
Cell[32253, 1046, 199, 6, 46, "Output"]
}, Open  ]],
Cell[32467, 1055, 518, 17, 27, "Text"],

Cell[CellGroupData[{
Cell[33010, 1076, 82, 2, 31, "Input"],
Cell[33095, 1080, 80, 2, 30, "Output"]
}, Open  ]],
Cell[33190, 1085, 26, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[33241, 1089, 108, 2, 31, "Input"],
Cell[33352, 1093, 355, 8, 46, "Output"]
}, Open  ]],
Cell[33722, 1104, 2557, 89, 27, "Text"],
Cell[36282, 1195, 1107, 24, 187, "Input"],
Cell[37392, 1221, 522, 17, 27, "Text"],

Cell[CellGroupData[{
Cell[37939, 1242, 87, 2, 31, "Input"],
Cell[38029, 1246, 80, 2, 30, "Output"]
}, Open  ]],
Cell[38124, 1251, 21, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[38170, 1255, 103, 2, 31, "Input"],
Cell[38276, 1259, 306, 7, 46, "Output"]
}, Open  ]],
Cell[38597, 1269, 3143, 107, 27, "Text"],
Cell[41743, 1378, 1145, 25, 187, "Input"],
Cell[42891, 1405, 519, 17, 27, "Text"],

Cell[CellGroupData[{
Cell[43435, 1426, 82, 2, 31, "Input"],
Cell[43520, 1430, 80, 2, 30, "Output"]
}, Open  ]],
Cell[43615, 1435, 29, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[43669, 1439, 108, 2, 31, "Input"],
Cell[43780, 1443, 375, 9, 46, "Output"]
}, Open  ]],
Cell[44170, 1455, 2789, 95, 27, "Text"],
Cell[46962, 1552, 1186, 26, 187, "Input"],
Cell[48151, 1580, 115, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[48291, 1586, 764, 13, 91, "Input"],
Cell[49058, 1601, 1049, 23, 154, "Output"]
}, Open  ]],
Cell[50122, 1627, 20, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[50167, 1631, 84, 2, 31, "Input"],
Cell[50254, 1635, 78, 2, 30, "Output"]
}, Open  ]],
Cell[50347, 1640, 175, 5, 27, "Text"],
Cell[50525, 1647, 341, 9, 46, "Input"],
Cell[50869, 1658, 278, 6, 42, "Input"],
Cell[51150, 1666, 669, 22, 27, "Text"],

Cell[CellGroupData[{
Cell[51844, 1692, 177, 3, 31, "Input"],
Cell[52024, 1697, 291, 7, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[52352, 1709, 167, 3, 31, "Input"],
Cell[52522, 1714, 263, 6, 46, "Output"]
}, Open  ]],
Cell[52800, 1723, 93, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[52918, 1729, 186, 4, 31, "Input"],
Cell[53107, 1735, 199, 6, 46, "Output"]
}, Open  ]],
Cell[53321, 1744, 119, 3, 27, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[53477, 1752, 91, 2, 41, "Subsection"],
Cell[53571, 1756, 149, 3, 27, "Text"],
Cell[53723, 1761, 303, 7, 71, "Input"],
Cell[54029, 1770, 128, 3, 27, "Text"],

Cell[CellGroupData[{
Cell[54182, 1777, 116, 3, 52, "Input"],
Cell[54301, 1782, 1372, 26, 154, "Output"]
}, Open  ]],
Cell[55688, 1811, 233, 8, 27, "Text"],

Cell[CellGroupData[{
Cell[55946, 1823, 187, 4, 71, "Input"],
Cell[56136, 1829, 2621, 48, 220, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[58806, 1883, 34, 0, 62, "SectionFirst"],
Cell[58843, 1885, 279, 8, 19, "Reference"],
Cell[59125, 1895, 170, 6, 19, "Reference"],
Cell[59298, 1903, 257, 6, 34, "Reference"],
Cell[59558, 1911, 141, 5, 19, "Reference"],
Cell[59702, 1918, 188, 5, 19, "Reference"],
Cell[59893, 1925, 173, 5, 19, "Reference"],
Cell[60069, 1932, 174, 5, 19, "Reference"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


